Quadrature Control-Bounded ADCs

In this paper, the design flexibility of the control-bounded analog-to-digital converter principle is demonstrated by considering band-pass analog-to-digital conversion. We show how a low-pass control-bounded analog-to-digital converter can be translated into a band-pass version where the guaranteed stability, converter bandwidth, and signal-to-noise ratio are preserved while the center frequency for conversion can be positioned freely. The proposed converter is validated with behavioral simulations for a variety of filter orders, notch-filter frequencies, and oversampling ratios. Finally, robustness against component variations is demonstrated by Monte Carlo simulations.

==> figures/kappa_scaling.py <==
import numpy as np
import matplotlib.pyplot as plt
epsilon = 1e-4

phi = 2 * np.pi * np.linspace(0, 1, 4)
fbfs = np.linspace(epsilon, 3, 1000)

kappa = 2 * np.pi * fbfs / ( 2 * np.sin(np.pi * fbfs))
kappa_1 = np.cos( np.pi * fbfs)
kappa_2 = np.sin(np.pi * fbfs)

# plt.plot(fbfs, kappa, color='black')
plt.semilogy(fbfs, np.abs(kappa), label='kappa_scale')
plt.semilogy(fbfs, np.abs(kappa_1), label='kappa_1')
plt.semilogy(fbfs, np.abs(kappa_2), label='kappa_2')
plt.legend()

plt.figure()
length = 250
plt.plot(fbfs[:length], kappa[:length], label='kappa_scale')
plt.plot(fbfs[:length], kappa_1[:length], label='kappa_1')
plt.plot(fbfs[:length], kappa_2[:length], label='kappa_2')
plt.legend()
plt.show()

np.savetxt(
    "kappa_scaling.csv", 
    np.array([fbfs, kappa, kappa_1, kappa_2, np.log(np.abs(kappa)), 
    np.log(np.abs(kappa_1)), np.log(np.abs(kappa_2))]).transpose(), 
    delimiter=",", fmt="%.2f",
    header="fbfs,k,k_1,k_2,k_log,k_1_log,k_2_log", comments=""
    )
